Jointly Learning Truth-Conditional Denotations and Groundings using Parallel Attention

We present a model that jointly learns the denotations of words together with their groundings using a truth-conditional semantics. Our model builds on the neurosymbolic approach of Mao et al. (2019), learning to ground objects in the CLEVR dataset (Johnson et al., 2017) using a novel parallel attention mechanism. The model achieves state of the art performance on visual question answering, learning to detect and ground objects with question performance as the only training signal. We also show that the model is able to learn flexible non-canonical groundings just by adjusting answers to questions in the training set.

==> clean.sh <==
rm -fR neural-drs.bbl
rm -fR neural-drs.fdb_latexmk
rm -fR neural-drs.out
rm -fR auto
rm -fR neural-drs.fls
rm -fR neural-drs.aux
rm -fR neural-drs.blg
rm -fR neural-drs.log


